Basic Performance Measurements of the Intel Optane DC Persistent Memory Module

Scalable nonvolatile memory DIMMs will finally be commercially available with the release of the Intel Optane DC Persistent Memory Module (or just "Optane DC PMM"). This new nonvolatile DIMM supports byte-granularity accesses with access times on the order of DRAM, while also providing data storage that survives power outages. This work comprises the first in-depth, scholarly, performance review of Intel's Optane DC PMM, exploring its capabilities as a main memory device, and as persistent, byte-addressable memory exposed to user-space applications. This report details the technologies performance under a number of modes and scenarios, and across a wide variety of macro-scale benchmarks. Optane DC PMMs can be used as large memory devices with a DRAM cache to hide their lower bandwidth and higher latency. When used in this Memory (or cached) mode, Optane DC memory has little impact on applications with small memory footprints. Applications with larger memory footprints may experience some slow-down relative to DRAM, but are now able to keep much more data in memory. When used under a file system, Optane DC PMMs can result in significant performance gains, especially when the file system is optimized to use the load/store interface of the Optane DC PMM and the application uses many small, persistent writes. For instance, using the NOVA-relaxed NVMM file system, we can improve the performance of Kyoto Cabinet by almost 2x. Optane DC PMMs can also enable user-space persistence where the application explicitly controls its writes into persistent Optane DC media. In our experiments, modified applications that used user-space Optane DC persistence generally outperformed their file system counterparts. For instance, the persistent version of RocksDB performed almost 2x faster than the equivalent program utilizing an NVMM-aware file system.

==> anc/csvroot/basic/bandwidth_dram.csv <==
../../Graphs/Jian/lt_bwcnt_dram.csv

==> anc/csvroot/basic/bandwidth_loadedlat_load_rand.csv <==
../../Graphs/Jian/mlc_loaded_latency_rand_r.csv

==> anc/csvroot/basic/bandwidth_loadedlat_load_seq.csv <==
../../Graphs/Jian/mlc_loaded_latency_seq_r.csv

==> anc/csvroot/basic/bandwidth_loadedlat_nt_rand.csv <==
../../Graphs/Jian/mlc_loaded_latency_rand_nt.csv

==> anc/csvroot/basic/bandwidth_loadedlat_nt_seq.csv <==
../../Graphs/Jian/mlc_loaded_latency_seq_nt.csv

==> anc/csvroot/basic/bandwidth_optane_1pmm.csv <==
../../Graphs/Jian/lt_bwcnt_pmemni.csv

==> anc/csvroot/basic/bandwidth_optane_6pmms.csv <==
../../Graphs/Jian/lt_bwcnt_pmem.csv

==> anc/csvroot/basic/bandwidth_readwrite_nt_rand.csv <==
../../Graphs/Jian/mlc_bwratio_nt_rand.csv

==> anc/csvroot/basic/bandwidth_readwrite_nt_seq.csv <==
../../Graphs/Jian/mlc_bwratio_nt_seq.csv

==> anc/csvroot/basic/bandwidth_readwrite_rw_rand.csv <==
../../Graphs/Jian/mlc_bwratio_rw_rand.csv

==> anc/csvroot/basic/bandwidth_readwrite_rw_seq.csv <==
../../Graphs/Jian/mlc_bwratio_rw_seq.csv

==> anc/csvroot/basic/bw_access_size_dram.csv <==
../../Graphs/Jian/bw_dram.csv

==> anc/csvroot/basic/bw_access_size_optane_1pmm.csv <==
../../Graphs/Jian/bw_pmem_ni.csv

==> anc/csvroot/basic/bw_access_size_optane_6pmms.csv <==
../../Graphs/Jian/bw_pmem.csv

==> anc/csvroot/basic/idle_latency.csv <==
../../Graphs/Jian/mlc_idle_latency.csv

==> anc/csvroot/basic/instruction_latency.csv <==
../../Graphs/Jian/klattest_rand.csv

==> anc/csvroot/basic/mixed_bandwidth_1r1w.csv <==
../../Graphs/Jian/mlc_bwcnt_rw.csv

==> anc/csvroot/basic/mixed_bandwidth_2r1nt.csv <==
../../Graphs/Jian/mlc_bwcnt_2r1nt.csv

==> anc/csvroot/basic/mixed_bandwidth_2r1w.csv <==
../../Graphs/Jian/mlc_bwcnt_2r1w.csv

==> anc/csvroot/basic/read_bandwidth.csv <==
../../Graphs/Jian/mlc_bwcnt_r.csv

==> anc/csvroot/basic/write_bandwidth.csv <==
../../Graphs/Jian/mlc_bwcnt_nt.csv

==> anc/csvroot/memory/memcached.csv <==
../../Graphs/Jian/1lmmemcached.csv

==> anc/csvroot/memory/memcached_cache.csv <==
../../Graphs/Jian/2lmcache_bw.csv

==> anc/csvroot/memory/memcached_ratio.csv <==
../../Graphs/Jian/2lmcache_ratio.csv

==> anc/csvroot/memory/redis_get.csv <==
../../Graphs/Jian/2lmredis_get_bw.csv

==> anc/csvroot/memory/redis_ratio.csv <==
../../Graphs/Jian/2lmredis_ratio.csv

==> anc/csvroot/memory/redis_set.csv <==
../../Graphs/Jian/2lmredis_set_bw.csv

==> anc/csvroot/parsec/blackscholes.csv <==
../../Graphs/Xiao/parsec/blackscholes.csv

==> anc/csvroot/parsec/bodytrack.csv <==
../../Graphs/Xiao/parsec/bodytrack.csv

==> anc/csvroot/parsec/facesim.csv <==
../../Graphs/Xiao/parsec/facesim.csv

==> anc/csvroot/parsec/ferret.csv <==
../../Graphs/Xiao/parsec/ferret.csv

==> anc/csvroot/parsec/fluidanimate.csv <==
../../Graphs/Xiao/parsec/fluidanimate.csv

==> anc/csvroot/parsec/freqmine.csv <==
../../Graphs/Xiao/parsec/freqmine.csv

==> anc/csvroot/parsec/raytrace.csv <==
../../Graphs/Xiao/parsec/raytrace.csv

==> anc/csvroot/parsec/swaptions.csv <==
../../Graphs/Xiao/parsec/swaptions.csv

==> anc/csvroot/parsec/vips.csv <==
../../Graphs/Xiao/parsec/vips.csv

==> anc/csvroot/parsec/x264.csv <==
../../Graphs/Xiao/parsec/x264.csv

==> anc/csvroot/pmem/mongodb.csv <==
LDRAM,pmse,a,1,7854
LDRAM,pmse,b,1,8633
LDRAM,wiredtiger,a,1,7616
LDRAM,wiredtiger,b,1,8643
RDRAM,pmse,a,1,7795
RDRAM,pmse,b,1,8582
RDRAM,wiredtiger,a,1,7647
RDRAM,wiredtiger,b,1,8623
Optane,pmse,a,1,7795
Optane,pmse,b,1,8533
Optane,wiredtiger,a,1,7665
Optane,wiredtiger,b,1,8588


==> anc/csvroot/pmem/pmemkv.csv <==
Configuration,Engine,fillseq,fillrandom,readseq,readrandom,overwrite
LDRAM,kvtree2,4016,4810,382,1254,5166
LDRAM,btree,2152,2745,571,1602,2786
RDRAM,kvtree2,5506,6337,389,1392,6595
RDRAM,btree,3064,3796,607,2047,3773
Optane,kvtree2,5342,6314,391,1816,7079
Optane,btree,4420,4576,656,2988,4359


==> anc/csvroot/pmem/redis_pmem.csv <==
Filesystem,PM-LDRAM,PM-RDRAM,PM-Optane
storage,111.93120000000002,110.16959999999999,107.0798
pmem,118.1202,117.8414,117.5672


==> anc/csvroot/pmem/rocksdb.csv <==
Mode,PM-LDRAM,PM-RDRAM,PM-Optane
storage,339295,261466,202490
pmem,518580,369682,349936


==> anc/csvroot/pmem/whisper.csv <==
item,LDRAM,RDRAM,Optane
ycsb,8.1065928936,8.5332764149,11.2765931129
tpcc,17.7967521668,18.3505278588,22.1933310509
echo,10.7905040264,14.1888023377,17.3434679985
ctree,47.4142930508,48.0223109722,51.4797360897
hashmap,38.0198554039,39.6291526795,46.9001451492
redis,78.1756802082,80.6902378082,82.9110181808
vacation,1.8369116306,1.8446895599,1.8737045765


==> anc/csvroot/spec/spec06_fp_rate_ratio_normalized.csv <==
../../Graphs/Xiao/spec/Paper/spec06_fp_rate_ratio_normalized.csv

==> anc/csvroot/spec/spec06_fp_rate_time.csv <==
../../Graphs/Xiao/spec/Paper/spec06_fp_rate_time.csv

==> anc/csvroot/spec/spec06_fp_speed_ratio_normalized.csv <==
../../Graphs/Xiao/spec/Paper/spec06_fp_speed_ratio_normalized.csv

==> anc/csvroot/spec/spec06_fp_speed_time.csv <==
../../Graphs/Xiao/spec/Paper/spec06_fp_speed_time.csv

==> anc/csvroot/spec/spec06_int_rate_ratio_normalized.csv <==
../../Graphs/Xiao/spec/Paper/spec06_int_rate_ratio_normalized.csv

==> anc/csvroot/spec/spec06_int_rate_time.csv <==
../../Graphs/Xiao/spec/Paper/spec06_int_rate_time.csv

==> anc/csvroot/spec/spec06_int_speed_ratio_normalized.csv <==
../../Graphs/Xiao/spec/Paper/spec06_int_speed_ratio_normalized.csv

==> anc/csvroot/spec/spec06_int_speed_time.csv <==
../../Graphs/Xiao/spec/Paper/spec06_int_speed_time.csv

==> anc/csvroot/spec/spec17_fp_rate_time.csv <==
../../Graphs/Xiao/spec/Paper/spec17_fp_rate_time.csv

==> anc/csvroot/spec/spec17_fp_speed_ratio_normalized.csv <==
../../Graphs/Xiao/spec/Paper/spec17_fp_speed_ratio_normalized.csv

==> anc/csvroot/spec/spec17_fp_speed_time.csv <==
../../Graphs/Xiao/spec/Paper/spec17_fp_speed_time.csv

==> anc/csvroot/spec/spec17_int_rate_ratio_normalized.csv <==
../../Graphs/Xiao/spec/Paper/spec17_int_rate_ratio_normalized.csv

==> anc/csvroot/spec/spec17_int_rate_time.csv <==
../../Graphs/Xiao/spec/Paper/spec17_int_rate_time.csv

==> anc/csvroot/spec/spec17_int_speed_ratio_normalized.csv <==
../../Graphs/Xiao/spec/Paper/spec17_int_speed_ratio_normalized.csv

==> anc/csvroot/spec/spec17_int_speed_time.csv <==
../../Graphs/Xiao/spec/Paper/spec17_int_speed_time.csv

==> anc/csvroot/storage/app/kc.csv <==
Filesystem,PM-LDRAM,PM-RDRAM,PM-Optane,SSD-Optane,SSD-SATA
XFS,7297,4033,3554,5424,770
XFS-DAX,5199,4203,4277,0,0
Ext4,23144,18095,17157,6103,816
Ext4-DJ,12685,9953,9175,5680,799
Ext4-DAX,27670,24743,20316,0,0
NOVA,49985,33330,21555,0,0
NOVA-Relaxed,80932,55518,41531,0,0


==> anc/csvroot/storage/app/lmdb.csv <==
Filesystem,PM-LDRAM,PM-RDRAM,PM-Optane,SSD-Optane,SSD-SATA
XFS,47145,37563,36982,26021,1809
XFS-DAX,66960,56202,46527,0,0
Ext4,62708,46612,44427,27188,1829
Ext4-DJ,16618,14164,12785,8707,1362
Ext4-DAX,92149,69616,58211,0,0
NOVA,103630,79935,61877,0,0
NOVA-Relaxed,101183,80296,61810,0,0


==> anc/csvroot/storage/app/mongodb_a.csv <==
item,PM-LDRAM,PM-RDRAM,PM-Optane,SSD-Optane,SSD-SATA
XFS,4635,4596,4634,5725,2987
XFS-DAX,4586,4555,4566,0,0
Ext4,7180,7134,7168,6586,2870
Ext4-DJ,5992,5782,4847,5130,2719
Ext4-DAX,7221,7210,6566,0,0
NOVA,7678,7684,7601,0,0
NOVA-Relaxed,7750,7746,7676,0,0


==> anc/csvroot/storage/app/mongodb_b.csv <==
item,PM-LDRAM,PM-RDRAM,PM-Optane,SSD-Optane,SSD-SATA
XFS,7678,7617,7666,7968,6741
XFS-DAX,7572,7723,7691,0,0
Ext4,8605,8531,8590,8352,6725
Ext4-DJ,8224,7985,7880,8140,6457
Ext4-DAX,8558,8530,8413,0,0
NOVA,8629,8654,8616,0,0
NOVA-Relaxed,8636,8551,8632,0,0


==> anc/csvroot/storage/app/mysql.csv <==
Filesystem,PM-LDRAM,PM-RDRAM,PM-Optane,SSD-Optane,SSD-SATA
XFS,10477,10342,10432,11157,8135
XFS-DAX,10836,10776,10656,0,0
Ext4,11416,11222,11579,11306,7892
Ext4-DJ,10844,10337,10182,10618,6825
Ext4-DAX,11926,11880,11733,0,0
NOVA,12205,11818,11777,0,0
NOVA-Relaxed,12324,12156,12125,0,0


==> anc/csvroot/storage/app/redis_storage.csv <==
Filesystem,PM-LDRAM,PM-RDRAM,PM-Optane,SSD-Optane,SSD-SATA
XFS,34.813,34.376,34.639399999999995,68.4808,19.6456
XFS-DAX,72.2658,69.8414,69.5336,,
Ext4,76.8694,71.27720000000001,65.4436,57.529599999999995,14.9826
Ext4-DJ,76.1026,69.3452,59.2332,57.187400000000004,17.6428
Ext4-DAX,80.87219999999999,74.33579999999999,66.705,,
NOVA,112.04400000000001,108.93260000000001,104.02919999999999,,
NOVA-Relaxed,111.93120000000002,110.16959999999999,107.0798,,


==> anc/csvroot/storage/app/rocksdb.csv <==
Filesystem,PM-LDRAM,PM-RDRAM,PM-Optane,SSD-Optane,SSD-SATA
XFS,29742,22140,22674,23233,3268
XFS-DAX,17495,13325,12489,0,0
Ext4,46215,40116,39147,20196,2715
Ext4-DJ,44934,36911,35207,23940,3895
Ext4-DAX,53388,46018,39210,0,0
NOVA,210368,151550,97980,0,0
NOVA-Relaxed,339295,261466,202490,0,0


==> anc/csvroot/storage/app/sqlite.csv <==
Filesystem,PM-LDRAM,PM-RDRAM,PM-Optane,SSD-Optane,SSD-SATA
XFS,7238,6834,7061,14116,3058
XFS-DAX,8965,8711,8607,0,0
Ext4,17162,15413,13710,11051,2349
Ext4-DJ,14631,12513,11430,10133,2345
Ext4-DAX,18349,15764,14228,0,0
NOVA,28322,21902,18220,0,0
NOVA-Relaxed,33211,27184,25973,0,0


==> anc/csvroot/storage/app/summary_1_full.csv <==
App,Ext4 SATA SSD,Ext4-DJ SATA SSD,XFS SATA SSD,Ext4 Optane SSD,Ext4-DJ Optane SSD,XFS Optane SSD,Ext4 PM-3DXP,Ext4-DJ PM-3DXP,XFS PM-3DXP,Ext4-DAX PM-3DXP,XFS-DAX PM-3DXP,NOVA PM-3DXP,NOVA-Relaxed PM-3DXP,Mapped PM-3DXP
SQLite,1.0,0.998,1.302,4.705,4.314,6.009,5.837,4.866,3.006,6.057,3.664,7.756,11.057,0.0
Kyoto Cabinet,1.0,0.979,0.944,7.479,6.961,6.647,21.026,11.244,4.355,24.897,5.241,26.415,50.896,0.0
LMDB,1.0,0.745,0.989,14.865,4.761,14.227,24.29,6.99,20.22,31.827,25.438,33.831,33.794,0.0
RocksDB,1.0,1.435,1.204,7.439,8.818,8.557,14.419,12.968,8.351,14.442,4.6,36.088,74.582,128.89
Redis,1.0,1.178,1.311,3.84,3.817,4.571,4.368,3.953,2.312,4.452,4.641,6.943,7.147,7.847


==> anc/csvroot/storage/app/summary_2_full.csv <==
App,Ext4 SATA SSD,Ext4-DJ SATA SSD,XFS SATA SSD,Ext4 Optane SSD,Ext4-DJ Optane SSD,XFS Optane SSD,Ext4 PM-3DXP,Ext4-DJ PM-3DXP,XFS PM-3DXP,Ext4-DAX PM-3DXP,XFS-DAX PM-3DXP,NOVA PM-3DXP,NOVA-Relaxed PM-3DXP,Mapped PM-3DXP
MySQL,1.0,0.865,1.031,1.433,1.345,1.414,1.467,1.29,1.322,1.487,1.35,1.492,1.536,0.0
MongoDB,1.0,0.947,1.041,2.295,1.787,1.995,2.498,1.689,1.615,2.288,1.591,2.648,2.675,2.909


==> anc/csvroot/storage/filebench/fileserver.csv <==
../../../Graphs/filebench/fileserver.csv

==> anc/csvroot/storage/filebench/varmail.csv <==
../../../Graphs/filebench/varmail.csv

==> anc/csvroot/storage/filebench/webproxy.csv <==
../../../Graphs/filebench/webproxy.csv

==> anc/csvroot/storage/filebench/webserver.csv <==
../../../Graphs/filebench/webserver.csv

==> anc/csvroot/storage/fileops/fileops.ldram.csv <==
../../../Graphs/fileops/fileops.aep2cpu0pmem0.csv

==> anc/csvroot/storage/fileops/fileops.pm-optane.csv <==
../../../Graphs/fileops/fileops.aep2cpu0pmem14.csv

==> anc/csvroot/storage/fileops/fileops.rdram.csv <==
../../../Graphs/fileops/fileops.aep2cpu0pmem1.csv

==> anc/csvroot/storage/fileops/fileops.ssd-optane.csv <==
../../../Graphs/fileops/fileops.aep2cpu0nvme0n1.csv

==> anc/csvroot/storage/fileops/fileops.ssd-sata.csv <==
../../../Graphs/fileops/fileops.aep2cpu0sda4.csv

==> anc/csvroot/storage/fio/fio_data.csv <==
,XFS,XFS-DAX,Ext4,Ext4-DJ,Ext4-DAX,NOVA,NOVA-Relaxed,IO,Media
0,1.48828125,2.9658203125,1.4560546875,1.4091796875,2.8037109375,2.8330078125,2.7421875,randread4k,ldram
1,2.689453125,4.66015625,2.5751953125,2.52734375,5.0,6.0869140625,6.455078125,randread4k,ldram
2,4.96875,8.6416015625,4.7421875,4.73828125,8.630859375,11.7,12.6,randread4k,ldram
3,7.9345703125,10.9,7.6435546875,7.8037109375,11.0,21.1,22.0,randread4k,ldram
4,9.703125,11.1,9.701171875,9.6884765625,11.1,38.5,41.9,randread4k,ldram
5,1.08203125,1.6103515625,1.1552734375,1.1552734375,1.625,1.5947265625,1.677734375,randread4k,lpmem
6,2.19921875,2.95703125,1.958984375,2.0390625,2.8828125,3.1083984375,3.4765625,randread4k,lpmem
7,3.751953125,5.5654296875,3.91015625,3.796875,5.4873046875,5.4970703125,6.22265625,randread4k,lpmem
8,6.5654296875,9.4404296875,6.4248046875,6.302734375,9.337890625,9.91,11.3,randread4k,lpmem
9,9.3408203125,11.1,9.146484375,9.2646484375,11.2,16.8,18.6,randread4k,lpmem
10,0.287109375,-1.0,0.2880859375,0.2587890625,-1.0,-1.0,-1.0,randread4k,optane
11,0.544921875,-1.0,0.5615234375,0.546875,-1.0,-1.0,-1.0,randread4k,optane
12,1.01171875,-1.0,1.0263671875,1.01953125,-1.0,-1.0,-1.0,randread4k,optane
13,1.7373046875,-1.0,1.7685546875,1.7568359375,-1.0,-1.0,-1.0,randread4k,optane
14,2.2529296875,-1.0,2.251953125,2.2470703125,-1.0,-1.0,-1.0,randread4k,optane
15,1.353515625,2.3388671875,1.3671875,1.3564453125,2.3193359375,2.3828125,2.62890625,randread4k,rdram
16,2.59765625,4.4580078125,2.537109375,2.4228515625,4.3974609375,5.21875,5.64453125,randread4k,rdram
17,4.7021484375,7.5927734375,4.421875,4.51953125,7.990234375,9.466796875,10.4,randread4k,rdram
18,7.615234375,11.1,7.416015625,7.3720703125,11.2,16.6,17.9,randread4k,rdram
19,9.6279296875,11.1,9.5205078125,9.484375,11.1,25.4,25.1,randread4k,rdram
20,0.02431640625,-1.0,0.0234375,0.02470703125,-1.0,-1.0,-1.0,randread4k,sata
21,0.046484375,-1.0,0.04658203125,0.047265625,-1.0,-1.0,-1.0,randread4k,sata
22,0.0912109375,-1.0,0.0908203125,0.0904296875,-1.0,-1.0,-1.0,randread4k,sata
23,0.166015625,-1.0,0.166015625,0.1630859375,-1.0,-1.0,-1.0,randread4k,sata
24,0.248046875,-1.0,0.2490234375,0.244140625,-1.0,-1.0,-1.0,randread4k,sata
25,0.01572265625,0.02646484375,0.4970703125,0.070703125,1.1318359375,1.2841796875,1.37109375,randwrite4k,ldram
26,0.03544921875,0.0552734375,0.890625,0.130859375,1.7578125,2.41015625,2.890625,randwrite4k,ldram
27,0.1357421875,0.1708984375,1.6005859375,0.2705078125,3.0732421875,4.0048828125,5.291015625,randwrite4k,ldram
28,0.2529296875,0.3203125,2.533203125,0.396484375,3.333984375,7.060546875,10.2,randwrite4k,ldram
29,0.30078125,0.33203125,2.708984375,0.42578125,2.826171875,12.8,19.2,randwrite4k,ldram
30,0.01552734375,0.0255859375,0.3681640625,0.06435546875,0.8271484375,0.7373046875,0.958984375,randwrite4k,lpmem
31,0.03515625,0.0537109375,0.64453125,0.12109375,1.43359375,1.416015625,2.0380859375,randwrite4k,lpmem
32,0.1298828125,0.158203125,1.0849609375,0.240234375,2.015625,2.5673828125,3.556640625,randwrite4k,lpmem
33,0.2333984375,0.28125,1.560546875,0.3251953125,2.5009765625,4.435546875,5.779296875,randwrite4k,lpmem
34,0.2509765625,0.2578125,1.59375,0.34375,2.0400390625,6.126953125,8.423828125,randwrite4k,lpmem
35,0.046875,-1.0,0.1591796875,0.03251953125,-1.0,-1.0,-1.0,randwrite4k,optane
36,0.08388671875,-1.0,0.244140625,0.06083984375,-1.0,-1.0,-1.0,randwrite4k,optane
37,0.14453125,-1.0,0.447265625,0.099609375,-1.0,-1.0,-1.0,randwrite4k,optane
38,0.216796875,-1.0,0.66015625,0.162109375,-1.0,-1.0,-1.0,randwrite4k,optane
39,0.265625,-1.0,0.619140625,0.2158203125,-1.0,-1.0,-1.0,randwrite4k,optane
40,0.01552734375,0.02529296875,0.4404296875,0.06318359375,0.755859375,0.7626953125,0.91015625,randwrite4k,rdram
41,0.034375,0.05322265625,0.724609375,0.1171875,1.5205078125,1.46875,1.80078125,randwrite4k,rdram
42,0.1240234375,0.1552734375,1.3759765625,0.2431640625,2.42578125,2.81640625,3.4921875,randwrite4k,rdram
43,0.228515625,0.271484375,2.154296875,0.345703125,3.1826171875,5.23046875,6.6640625,randwrite4k,rdram
44,0.2578125,0.2685546875,2.1640625,0.375,2.78515625,9.2880859375,12.8,randwrite4k,rdram
45,0.01240234375,-1.0,0.0125,0.009039878845214844,-1.0,-1.0,-1.0,randwrite4k,sata
46,0.01748046875,-1.0,0.0177734375,0.01650390625,-1.0,-1.0,-1.0,randwrite4k,sata
47,0.0263671875,-1.0,0.0232421875,0.023046875,-1.0,-1.0,-1.0,randwrite4k,sata
48,0.0373046875,-1.0,0.02900390625,0.0251953125,-1.0,-1.0,-1.0,randwrite4k,sata
49,0.05185546875,-1.0,0.0388671875,0.033984375,-1.0,-1.0,-1.0,randwrite4k,sata
50,1.5625,3.2578125,1.6162109375,1.59375,3.1005859375,3.8896484375,3.966796875,read4k,ldram
51,2.81640625,5.5537109375,3.056640625,3.0791015625,5.82421875,8.31640625,8.5361328125,read4k,ldram
52,5.16796875,10.3,5.6240234375,5.5625,9.7041015625,16.4,17.1,read4k,ldram
53,8.2314453125,11.2,8.4072265625,8.302734375,11.2,28.8,31.4,read4k,ldram
54,9.1416015625,11.1,9.162109375,9.138671875,11.1,53.3,57.9,read4k,ldram
55,1.326171875,1.8193359375,1.3251953125,1.279296875,1.8984375,2.05859375,2.0361328125,read4k,lpmem
56,2.58203125,3.6142578125,2.4990234375,2.5859375,3.3671875,4.4541015625,4.55859375,read4k,lpmem
57,4.5458984375,6.6767578125,4.623046875,4.5,6.6533203125,8.6162109375,8.572265625,read4k,lpmem
58,7.22265625,11.1,7.5078125,7.5107421875,10.8,15.9,16.1,read4k,lpmem
59,8.958984375,11.2,9.1591796875,9.173828125,11.2,28.2,28.6,read4k,lpmem
60,2.1494140625,-1.0,2.0380859375,2.1044921875,-1.0,-1.0,-1.0,read4k,optane
61,2.2939453125,-1.0,2.265625,2.2646484375,-1.0,-1.0,-1.0,read4k,optane
62,2.349609375,-1.0,2.3515625,2.353515625,-1.0,-1.0,-1.0,read4k,optane
63,2.423828125,-1.0,2.4443359375,2.4228515625,-1.0,-1.0,-1.0,read4k,optane
64,2.505859375,-1.0,2.505859375,2.5029296875,-1.0,-1.0,-1.0,read4k,optane
65,1.4912109375,2.6005859375,1.462890625,1.5400390625,2.7080078125,3.2919921875,3.2939453125,read4k,rdram
66,2.70703125,5.1708984375,3.0302734375,2.8720703125,5.1728515625,7.2998046875,7.283203125,read4k,rdram
67,4.955078125,9.16015625,5.208984375,5.3310546875,8.958984375,12.3,13.5,read4k,rdram
68,7.9287109375,11.4,8.259765625,8.353515625,11.1,21.8,22.9,read4k,rdram
69,9.01171875,11.2,9.0361328125,9.0322265625,11.1,24.9,25.1,read4k,rdram
70,0.2060546875,-1.0,0.2021484375,0.203125,-1.0,-1.0,-1.0,read4k,sata
71,0.2861328125,-1.0,0.29296875,0.2744140625,-1.0,-1.0,-1.0,read4k,sata
72,0.3115234375,-1.0,0.318359375,0.3291015625,-1.0,-1.0,-1.0,read4k,sata
73,0.3662109375,-1.0,0.328125,0.373046875,-1.0,-1.0,-1.0,read4k,sata
74,0.3583984375,-1.0,0.353515625,0.3701171875,-1.0,-1.0,-1.0,read4k,sata
75,0.0189453125,0.0306640625,0.455078125,0.07353515625,1.2109375,1.271484375,1.5078125,write4k,ldram
76,0.0439453125,0.06376953125,0.794921875,0.1376953125,1.9208984375,2.548828125,3.1572265625,write4k,ldram
77,0.2021484375,0.228515625,1.4033203125,0.28125,2.751953125,4.54296875,5.55859375,write4k,ldram
78,0.3857421875,0.451171875,1.9296875,0.3828125,2.666015625,8.876953125,10.7,write4k,ldram
79,0.546875,0.572265625,0.9404296875,0.3623046875,1.962890625,18.2,20.8,write4k,ldram
80,0.01865234375,0.0296875,0.2998046875,0.06708984375,0.76953125,0.7451171875,1.1298828125,write4k,lpmem
81,0.0451171875,0.06279296875,0.5380859375,0.1259765625,1.314453125,1.51953125,2.1796875,write4k,lpmem
82,0.197265625,0.2177734375,0.8642578125,0.2294921875,1.732421875,2.7841796875,3.8857421875,write4k,lpmem
83,0.3681640625,0.416015625,0.9921875,0.296875,1.611328125,5.2451171875,6.833984375,write4k,lpmem
84,0.5234375,0.54296875,0.2412109375,0.26171875,0.2548828125,8.845703125,10.2,write4k,lpmem
85,0.05166015625,-1.0,0.119140625,0.033984375,-1.0,-1.0,-1.0,write4k,optane
86,0.09521484375,-1.0,0.2138671875,0.06298828125,-1.0,-1.0,-1.0,write4k,optane
87,0.177734375,-1.0,0.33984375,0.099609375,-1.0,-1.0,-1.0,write4k,optane
88,0.2958984375,-1.0,0.3759765625,0.1494140625,-1.0,-1.0,-1.0,write4k,optane
89,0.4296875,-1.0,0.216796875,0.1904296875,-1.0,-1.0,-1.0,write4k,optane
90,0.0185546875,0.02958984375,0.3759765625,0.06513671875,0.7900390625,0.859375,0.9189453125,write4k,rdram
91,0.0451171875,0.06328125,0.6044921875,0.123046875,1.384765625,1.666015625,1.83203125,write4k,rdram
92,0.1953125,0.2158203125,1.1552734375,0.2421875,2.310546875,3.2744140625,3.6416015625,write4k,rdram
93,0.361328125,0.412109375,1.5283203125,0.322265625,2.431640625,6.1826171875,6.849609375,write4k,rdram
94,0.51953125,0.546875,0.681640625,0.2841796875,1.861328125,11.6,13.4,write4k,rdram
95,0.01376953125,-1.0,0.01025390625,0.0095703125,-1.0,-1.0,-1.0,write4k,sata
96,0.01875,-1.0,0.0189453125,0.0138671875,-1.0,-1.0,-1.0,write4k,sata
97,0.0326171875,-1.0,0.02177734375,0.0185546875,-1.0,-1.0,-1.0,write4k,sata
98,0.0521484375,-1.0,0.034375,0.0283203125,-1.0,-1.0,-1.0,write4k,sata
99,0.074609375,-1.0,0.04814453125,0.03994140625,-1.0,-1.0,-1.0,write4k,sata

